Contrastive Test-Time Adaptation

Test-time adaptation is a special setting of unsupervised domain adaptation where a trained model on the source domain has to adapt to the target domain without accessing source data. We propose a novel way to leverage self-supervised contrastive learning to facilitate target feature learning, along with an online pseudo labeling scheme with refinement that significantly denoises pseudo labels. The contrastive learning task is applied jointly with pseudo labeling, contrasting positive and negative pairs constructed similarly as MoCo but with source-initialized encoder, and excluding same-class negative pairs indicated by pseudo labels. Meanwhile, we produce pseudo labels online and refine them via soft voting among their nearest neighbors in the target feature space, enabled by maintaining a memory queue. Our method, AdaContrast, achieves state-of-the-art performance on major benchmarks while having several desirable properties compared to existing works, including memory efficiency, insensitivity to hyper-parameters, and better model calibration. Project page: sites.google.com/view/adacontrast.

==> figs/calibration.py <==
import torch
import numpy as np
import matplotlib

import matplotlib.pyplot as plt
import seaborn as sns
import pickle

sns.set(
    # style="whitegrid",
    style="white",
    context="paper",
    font_scale=10
)

plt.rcParams['font.size'] = 16
plt.rcParams['axes.labelsize'] = 16
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.style'] = 'normal'
plt.rcParams['font.variant'] = 'normal'
plt.rcParams['xtick.labelsize'] = 12
plt.rcParams['ytick.labelsize'] = 12
plt.rcParams['legend.fontsize'] = 10
plt.rcParams['figure.titlesize'] = 12
plt.rcParams['figure.figsize'] = 6, 4
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['lines.markersize'] = 8

visda_shot = torch.load('shot_2021.pth.tar')['logits']
visda_our = torch.load('ours_2021.pth.tar')['logits']
softmax = torch.nn.Softmax(dim=1)
visda_gt = torch.load('shot_2021.pth.tar')['gt_labels']
visda_shot_gt_oneh = torch.nn.functional.one_hot(torch.LongTensor(visda_gt), num_classes=12).numpy().flatten()
visda_shot_softmax = softmax(torch.Tensor(visda_shot)).numpy().flatten()
visda_gt = torch.load('ours_2021.pth.tar')['gt_labels']
visda_our_gt_oneh = torch.nn.functional.one_hot(torch.LongTensor(visda_gt), num_classes=12).numpy().flatten()
visda_our_softmax = softmax(torch.Tensor(visda_our)).numpy().flatten()

def calc_bins(preds, labels_oneh):
  # Assign each prediction to a bin
  num_bins = 10
  bins = np.linspace(0.1, 1, num_bins)
  binned = np.digitize(preds, bins)

  # Save the accuracy, confidence and size of each bin
  bin_accs = np.zeros(num_bins)
  bin_confs = np.zeros(num_bins)
  bin_sizes = np.zeros(num_bins)

  for bin in range(num_bins):
    bin_sizes[bin] = len(preds[binned == bin])
    if bin_sizes[bin] > 0:
      bin_accs[bin] = (labels_oneh[binned==bin]).sum() / bin_sizes[bin]
      bin_confs[bin] = (preds[binned==bin]).sum() / bin_sizes[bin]

  return bins, binned, bin_accs, bin_confs, bin_sizes

def get_metrics(preds, onehs):
  ECE = 0
  MCE = 0
  bins, _, bin_accs, bin_confs, bin_sizes = calc_bins(preds, onehs)

  for i in range(len(bins)):
    abs_conf_dif = abs(bin_accs[i] - bin_confs[i])
    ECE += (bin_sizes[i] / sum(bin_sizes)) * abs_conf_dif
    MCE = max(MCE, abs_conf_dif)

  return ECE, MCE

def draw_reliability_graph(preds, onehs, fname):
  ECE, MCE = 0, 0
  bins, _, bin_accs, bin_confs, bin_sizes = calc_bins(preds, onehs)

  for i in range(len(bins)):
    abs_conf_dif = abs(bin_accs[i] - bin_confs[i])
    ECE += (bin_sizes[i] / sum(bin_sizes)) * abs_conf_dif
    MCE = max(MCE, abs_conf_dif)

  fig = plt.figure(figsize=(8, 8), dpi=120)
  ax = fig.gca()

  # x/y limits
  ax.set_xlim(0, 1.05)
  ax.set_ylim(0, 1)

  # x/y labels
  plt.xlabel('Confidence')
  plt.ylabel('Accuracy')

  # Create grid
  # ax.set_axisbelow(True)
  # ax.grid(color='gray', linestyle='dashed')

  # Error bars
  plt.bar(bins, bins,  width=0.1, alpha=0.3, edgecolor='black', color="#FD7F28", hatch='\\')

  # Draw bars and identity line
  plt.bar(bins, bin_accs, width=0.1, alpha=1, edgecolor='black', color="#3280B7")
  plt.plot([0,1],[0,1], '--', color='gray', linewidth=2)

  # Equally spaced axes
  plt.gca().set_aspect('equal', adjustable='box')

  # ECE and MCE legend
  ax.annotate('ECE↓ = {:.2f}%'.format(ECE*100),
              xy=(0.01,0.93),xycoords='axes fraction',
              fontsize=30)
  ax.annotate('MCE↓ = {:.2f}%'.format(MCE*100),
              xy=(0.01,0.83),xycoords='axes fraction',
              fontsize=30)

  ax.annotate(fname,
              xy=(0.04,0.61),xycoords='axes fraction',
              fontsize=40,
              bbox=dict(
                  boxstyle="round",
                  fc="#fef2e9",
                  ec="none"
              ))

  #plt.show()
  plt.savefig(fname+'.pdf', bbox_inches='tight', pad_inches=0)

draw_reliability_graph(visda_shot_softmax, visda_shot_gt_oneh, '(a) SHOT')
draw_reliability_graph(visda_our_softmax, visda_our_gt_oneh, '(b) Ours')


==> figs/queue_neighbor.py <==
import torch
import numpy as np
import matplotlib

import matplotlib.pyplot as plt
import seaborn as sns
import pickle

sns.set(
    # style="whitegrid",
    style="white",
    context="paper",
    font_scale=10
)

plt.rcParams['font.size'] = 16
plt.rcParams['axes.labelsize'] = 16
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.style'] = 'normal'
plt.rcParams['font.variant'] = 'normal'
plt.rcParams['xtick.labelsize'] = 12
plt.rcParams['ytick.labelsize'] = 12
plt.rcParams['legend.fontsize'] = 10
plt.rcParams['figure.titlesize'] = 12
plt.rcParams['figure.figsize'] = 6, 4
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['lines.markersize'] = 8

queue_size = [128, 256, 512, 1024, 8192, 16384, 32768, 55388]
avg_acc = [55.00, 74.96, 84.37, 85.81, 86.54, 86.61, 86.73, 86.78]
tot_acc = [64.44, 74.48, 82.72, 84.06, 84.52, 84.48, 84.34, 84.31]

plt.plot(queue_size, avg_acc, marker="o", linewidth=2, label="Avg.")
plt.plot(queue_size, tot_acc, marker="s", linewidth=2, label="Acc.")
plt.xscale('log', base=2)
plt.ylabel('Accuracy')
plt.xlabel('Queze Size')
plt.grid(True)
plt.legend(loc='center right', fontsize='large')
plt.savefig('./queue_accuracy.pdf',bbox_inches='tight')

num_neighbor = [1, 3, 5, 10, 20, 40]
avg_acc = [86.2, 86.4, 86.67, 86.78, 86.67, 86.56]
tot_acc = [83.97, 83.9, 84.36, 84.52, 84.51, 84.47]

plt.clf()
plt.plot(num_neighbor, avg_acc, marker="o", linewidth=2, label="Avg.")
plt.plot(num_neighbor, tot_acc, marker="s", linewidth=2, label="Acc.")
plt.xscale('log', base=2)
plt.ylabel('Accuracy')
plt.xlabel('# Neighbor')
plt.grid(True)
plt.legend(loc='center right', fontsize='large')
plt.savefig('./neighbor_accuracy.pdf',bbox_inches='tight')

